Object recognition and tracking using Haar-like Features Cascade Classifiers: Application to a quad-rotor UAV

In this paper, we develop a functional Unmanned Aerial Vehicle (UAV), capable of tracking an object using a Machine Learning-like vision system called Haar feature-based cascade classifier. The image processing is made on-board with a high processor single-board computer. Based on the detected object and its position, the quadrotor must track it in order to be in a centered position and in a safe distance to it. The object in question is a human face; the experiments were conducted in a two-step detection, searching first for the upper-body and then searching for the face inside of the human body detected area. Once the human face is detected the quadrotor must follow it automatically. Experiments were conducted which shows the effectiveness of our mythology; these results are showing in a video.

==> GuideCommands.py <==
from pymavlink import mavutil
from dronekit import connect, VehicleMode, LocationGlobalRelative
import math
import time
import cv2
import numpy

#Function to send NED velocity vector to vehicle
def Send_NED_Velocity(velocity_x,velocity_y,velocity_z,duration,vehicle):
    msg = vehicle.message_factory.set_position_target_local_ned_encode(
        0,       # time_boot_ms (not used)
        0, 0,    # target system, target component
        mavutil.mavlink.MAV_FRAME_BODY_OFFSET_NED, # 
        0b0000111111000111, # type_mask
        0, 0, 0, # x, y, z positions (not used)
        velocity_x, velocity_y, velocity_z, # m/s
        0, 0, 0, # x, y, z acceleration
        0, 0)
    vehicle.send_mavlink(msg)
    #time.sleep(0.25)

def movement(w,x,y,vehicle):
   roll_f=0.3
   roll_s=0.2
   th_f=0.25
   th_s=0.175
   pitch=0.2
   if w>90:     #w>140 para cara en poster, w>90 para cara real
      if x<290 and y>210 and y<270:
         if x<145:
            print ("Fast Left")
            Send_NED_Velocity(0,-roll_f,0,1,vehicle)
         else:
            print ("Slow Left")
            Send_NED_Velocity(0,-roll_s,0,1,vehicle)
      elif x>350 and y>210 and y<270:
         if x<495:
            print ("Slow Right")
            Send_NED_Velocity(0,roll_s,0,1,vehicle)
         else:
            print ("Fast Right")
            Send_NED_Velocity(0,roll_f,0,1,vehicle)
      elif y<210 and x>290 and x<350:
         if y>105:
            print ("Up Slow")
            Send_NED_Velocity(0,0,-th_s,1,vehicle)
         else:
            print ("Up Fast")
            Send_NED_Velocity(0,0,-th_f,1,vehicle)
      elif y>270 and x>290 and x<350:
         if y<375:
            print ("Down Slow")
            Send_NED_Velocity(0,0,th_s,1,vehicle)
         else:
            print ("Down Fast")
            Send_NED_Velocity(0,0,th_f,1,vehicle)
      elif x<290 and y<210:
         if x<145 and y<105:
            print ("Fast Left Up Fast")
            Send_NED_Velocity(0,-roll_f,-th_f,1,vehicle)
         elif x<145 and y>105:
            print ("Fast Left Down Slow")
            Send_NED_Velocity(0,-roll_f,-th_s,1,vehicle)
         elif x>145 and y<105:
            print ("Slow Left Up Fast")
            Send_NED_Velocity(0,-roll_s,-th_f,1,vehicle)
         elif x>145 and y>105:
            print ("Slow Left Up Slow")
            Send_NED_Velocity(0,-roll_s,-th_s,1,vehicle)
      elif x>350 and y<210:
         if x>495 and y<105:
            print ("Fast Right Up Fast")
            Send_NED_Velocity(0,roll_f,-th_f,1,vehicle)
         elif x>495 and y>105:
            print ("Fast Right Up Slow")
            Send_NED_Velocity(0,roll_f,-th_s,1,vehicle)
         elif x<495 and y<105:
            print ("Slow Right Up Fast")
            Send_NED_Velocity(0,roll_s,-th_f,1,vehicle)
         elif x<495 and y>105:
            print ("Slow Right Up Slow")
            Send_NED_Velocity(0,roll_s,-th_s,1,vehicle)
      elif x<290 and y>270:
         if x<145 and y>375:
            print ("Izquierda rapido Abajo rapido")
            Send_NED_Velocity(0,-roll_f,th_f,1,vehicle)
         elif x>145 and y>375:
            print ("Izquierda lento Abajo rapido")
            Send_NED_Velocity(0,-roll_s,th_f,1,vehicle)
         elif x<145 and y<375:
            print ("Izquierda rapido Abajo lento")
            Send_NED_Velocity(0,-roll_f,th_s,1,vehicle)
         elif x>145 and y<375:
            print ("Izquierda lento Abajo lento")
            Send_NED_Velocity(0,-roll_s,th_s,1,vehicle)
      elif x>350 and y>270:
         if x>495 and y>375:
            print ("Darecha rapido Abajo rapido")
            Send_NED_Velocity(0,roll_f,th_f,1,vehicle)
         elif x<495 and y>375:
            print ("Derecha lento Abajo rapido")
            Send_NED_Velocity(0,roll_s,th_f,1,vehicle)
         elif x>495 and y<375:
            print ("Derecha rapido Abajo lento")
            Send_NED_Velocity(0,roll_f,th_s,1,vehicle)
         elif x<495 and y<375:
            print ("Derecha lento Abajo lento")
            Send_NED_Velocity(0,roll_s,th_s,1,vehicle)
      else:
         print ("Centrado")
         Send_NED_Velocity(0,0,0,1,vehicle)
   else:
      if x<290 and y>210 and y<270:
         if x<145:
            print ("Avanza e Izquierda Rapido")
            Send_NED_Velocity(pitch,-roll_f,0,1,vehicle)
         else:
            print ("Avanza e Izquierda lento")
            Send_NED_Velocity(pitch,-roll_s,0,1,vehicle)
      elif x>350 and y>210 and y<270:
         if x<495:
            print ("Avanza y Derecha lento")
            Send_NED_Velocity(pitch,roll_s,0,1,vehicle)
         else:
            print ("Avanza y Derecha rapido")
            Send_NED_Velocity(pitch,roll_f,0,1,vehicle)
      elif y<210 and x>290 and x<350:
         if y>105:
            print ("Avanza y Arriba lento")
            Send_NED_Velocity(pitch,0,-th_s,1,vehicle)
         else:
            print ("Avanza y Arriba rapido")
            Send_NED_Velocity(pitch,0,-th_f,1,vehicle)
      elif y>270 and x>290 and x<350:
         if y<375:
            print ("Avanza y Abajo lento")
            Send_NED_Velocity(pitch,0,th_s,1,vehicle)
         else:
            print ("Avanza y Abajo rapido")
            Send_NED_Velocity(pitch,0,th_f,1,vehicle)
      elif x<290 and y<210:
         if x<145 and y<105:
            print ("Avanza e Izquierda rapido Arriba rapido")
            Send_NED_Velocity(pitch,-roll_f,-th_f,1,vehicle)
         elif x<145 and y>105:
            print ("Avanza e Izquierda rapido Arriba lento")
            Send_NED_Velocity(pitch,-roll_f,-th_s,1,vehicle)
         elif x>145 and y<105:
            print ("Avanza e Izquierda lento Arriba rapido")
            Send_NED_Velocity(pitch,-roll_s,-th_f,1,vehicle)
         elif x>145 and y>105:
            print ("Avanza e Izquierda lento Arriba lento ")
            Send_NED_Velocity(pitch,-roll_s,-th_s,1,vehicle)
      elif x>350 and y<210:
         if x>495 and y<105:
            print ("Avanza y Derecha rapido Arriba rapido")
            Send_NED_Velocity(pitch,roll_f,-th_f,1,vehicle)
         elif x>495 and y>105:
            print ("Avanza y Derecha rapido Arriba lento")
            Send_NED_Velocity(pitch,roll_f,-th_s,1,vehicle)
         elif x<495 and y<105:
            print ("Avanza y Derecha lento Arriba rapido")
            Send_NED_Velocity(pitch,roll_s,-th_f,1,vehicle)
         elif x<495 and y>105:
            print ("Avanza y Derecha lento Arriba lento")
            Send_NED_Velocity(pitch,roll_s,-th_s,1,vehicle)
      elif x<290 and y>270:
         if x<145 and y>375:
            print ("Avanza e Izquierda rapido Abajo rapido")
            Send_NED_Velocity(pitch,-roll_f,th_f,1,vehicle)
         elif x>145 and y>375:
            print ("Avanza e Izquierda lento Abajo rapido")
            Send_NED_Velocity(pitch,-roll_s,th_f,1,vehicle)
         elif x<145 and y<375:
            print ("Avanza e Izquierda rapido Abajo lento")
            Send_NED_Velocity(pitch,-roll_f,th_s,1,vehicle)
         elif x>145 and y<375:
            print ("Avanza e Izquierda lento Abajo lento")
            Send_NED_Velocity(pitch,-roll_s,th_s,1,vehicle)
      elif x>350 and y>270:
         if x>495 and y>375:
            print ("Avanza y Derecha rapido Abajo rapido")
            Send_NED_Velocity(pitch,roll_f,th_f,1,vehicle)
         elif x<495 and y>375:
            print ("Avanza y Derecha lento Abajo rapido")
            Send_NED_Velocity(pitch,roll_s,th_f,1,vehicle)
         elif x>495 and y<375:
            print ("Avanza y Derecha rapido Abajo lento")
            Send_NED_Velocity(pitch,roll_f,th_s,1,vehicle)
         elif x<495 and y<375:
            print ("Avanza y Derecha lento Abajo lento")
            Send_NED_Velocity(pitch,roll_s,th_s,1,vehicle)
      else:
         print ("Avanza y Centrado")
         Send_NED_Velocity(pitch,0,0,1,vehicle)     

def face_detection(frame):
   posx = 320
   posy = 240
   w = 91
   face_cascade = cv2.CascadeClassifier('haarcascade_frontalface_default.xml')
   eye_cascade = cv2.CascadeClassifier('haarcascade_eye.xml')
   gray = cv2.cvtColor(frame,cv2.COLOR_BGR2GRAY)
   faces = face_cascade.detectMultiScale(gray,1.3,2)
   for (x,y,w,h) in faces:
      #cv2.rectangle(frame,(x,y),(x+w,y+h),(255,0,0),2)
      roi_gray = gray[y:y+h,x:x+w]
      roi_color = frame[y:y+h,x:x+w]
      eyes = eye_cascade.detectMultiScale(roi_gray)
      for (ex,ey,ew,eh) in eyes:
         #cv2.rectangle(roi_color,(ex,ey),(ex+ew,ey+eh),(0,255,0),2)
         posx = round((w/2)+x)
         posy = round((h/2)+y)
   #cv2.imshow('img',frame)
   return posx, posy, w

